Hindsight Experience Replay Accelerates Proximal Policy Optimization

Hindsight experience replay (HER) accelerates off-policy reinforcement learning algorithms for environments that emit sparse rewards by modifying the goal of the episode post-hoc to be some state achieved during the episode. Because post-hoc modification of the observed goal violates the assumptions of on-policy algorithms, HER is not typically applied to on-policy algorithms. Here, we show that HER can dramatically accelerate proximal policy optimization (PPO), an on-policy reinforcement learning algorithm, when tested on a custom predator-prey environment.

==> images/fetch/sync.sh <==
rsync -av kahuna:/home/dccrowd/ppo-her/ppo_her/experiments/forced_entropy_fetch/processing/sb3_results/ ./

